Fully Transformer Network for Change Detection of Remote Sensing Images

Recently, change detection (CD) of remote sensing images have achieved great progress with the advances of deep learning. However, current methods generally deliver incomplete CD regions and irregular CD boundaries due to the limited representation ability of the extracted visual features. To relieve these issues, in this work we propose a novel learning framework named Fully Transformer Network (FTN) for remote sensing image CD, which improves the feature extraction from a global view and combines multi-level visual features in a pyramid manner. More specifically, the proposed framework first utilizes the advantages of Transformers in long-range dependency modeling. It can help to learn more discriminative global-level features and obtain complete CD regions. Then, we introduce a pyramid structure to aggregate multi-level visual features from Transformers for feature enhancement. The pyramid structure grafted with a Progressive Attention Module (PAM) can improve the feature representation ability with additional interdependencies through channel attentions. Finally, to better train the framework, we utilize the deeply-supervised learning with multiple boundaryaware loss functions. Extensive experiments demonstrate that our proposed method achieves a new state-of-the-art performance on four public CD benchmarks. For model reproduction, the source code is released at https://github.com/AI-Zhpp/FTN.

==> figs/CD-Maps/Google-CD/bimap.py <==
import cv2
import numpy as np
import os
import shutil

refile = 'STANet'
outPath =  refile+'2'
if os.path.exists(outPath):
    shutil.rmtree(outPath)
os.mkdir(outPath)
name = os.listdir(refile)

for i in range(len(name)):
    label_file = os.path.join(refile,name[i])
    a = cv2.imread(label_file,0)
    b = 2.*np.mean(a)
    b,photo = cv2.threshold(a,6,255,cv2.THRESH_BINARY)
    cv2.imwrite(outPath+'/'+name[i],photo)




==> figs/CD-Maps/LEVIR-CD/bimap.py <==
import cv2
import numpy as np
import os
import shutil

refile = 'FC-EF'
outPath = refile+'2'
if os.path.exists(outPath):
    shutil.rmtree(outPath)
os.mkdir(outPath)
name = os.listdir(refile)

for i in range(len(name)):
    label_file = os.path.join(refile,name[i])
    a = cv2.imread(label_file,0)
    b = 2.*np.mean(a)
    b,photo = cv2.threshold(a,6,255,cv2.THRESH_BINARY)
    cv2.imwrite(outPath+'/'+name[i],photo)




==> figs/CD-Maps/SYSU-CD/bimap.py <==
import cv2
import numpy as np
import os
import shutil

refile = 'STANet'
outPath = refile+'2'
if os.path.exists(outPath):
    shutil.rmtree(outPath)
os.mkdir(outPath)
name = os.listdir(refile)

for i in range(len(name)):
    label_file = os.path.join(refile,name[i])
    a = cv2.imread(label_file,0)
    b = 2.*np.mean(a)
    b,photo = cv2.threshold(a,6,255,cv2.THRESH_BINARY)
    cv2.imwrite(outPath+'/'+name[i],photo)




==> figs/CD-Maps/WHU-CD/bimap.py <==
import cv2
import numpy as np
import os
import shutil

refile = 'STA-Net'
outPath = refile+'2'
if os.path.exists(outPath):
    shutil.rmtree(outPath)
os.mkdir(outPath)
name = os.listdir(refile)

for i in range(len(name)):
    label_file = os.path.join(refile,name[i])
    a = cv2.imread(label_file,0)
    b = 2.*np.mean(a)
    b,photo = cv2.threshold(a,6,255,cv2.THRESH_BINARY)
    cv2.imwrite(outPath+'/'+name[i],photo)



